Accelerating Deep Learning Inference via Learned Caches

Deep Neural Networks (DNNs) are witnessing increased adoption in multiple domains owing to their high accuracy in solving real-world problems. However, this high accuracy has been achieved by building deeper networks, posing a fundamental challenge to the low latency inference desired by user-facing applications. Current low latency solutions trade-off on accuracy or fail to exploit the inherent temporal locality in prediction serving workloads. We observe that caching hidden layer outputs of the DNN can introduce a form of late-binding where inference requests only consume the amount of computation needed. This enables a mechanism for achieving low latencies, coupled with an ability to exploit temporal locality. However, traditional caching approaches incur high memory overheads and lookup latencies, leading us to design learned caches - caches that consist of simple ML models that are continuously updated. We present the design of GATI, an end-to-end prediction serving system that incorporates learned caches for low-latency DNN inference. Results show that GATI can reduce inference latency by up to 7.69X on realistic workloads.

==> figures/crop.sh <==
#!/bin/bash
if [ $# -ne 1 ]; then
  echo "Usage crop_image.sh <filname>"
  exit 0
fi
dirn=$(dirname "$1")
filen=$(basename "$1")
ext="${filename##*.}"
filen="${filen%.*}"
echo "Cropping $filen"".pdf"
pushd $dirn
pdfcrop "$filen".pdf -m 0.1
echo "Moving $filen-crop.pdf to $filen.pdf"
mv "$filen"-crop.pdf "$filen".pdf
popd


==> figures/crop_all.sh <==
#!/bin/bash
FILES=*

for f in $FILES
do
	echo "Cropping $f "
	bash crop.sh $f
done

